Green Segment Routing for Improved Sustainability of Backbone Networks

Improving the energy efficiency of Internet Service Provider (ISP) backbone networks is an important objective for ISP operators. In these networks, the overall traffic load throughout the day can vary drastically, resulting in many backbone networks being highly overprovisioned during periods of lower traffic volume. In this paper, we propose a new Segment Routing (SR)-based optimization algorithm that aims at reducing the energy consumption of networks during such low-traffic periods. It uses the traffic steering capabilities of SR to remove traffic from as many links as possible to allow the respective hardware components to be switched off. Furthermore, it simultaneously ensures that solutions comply to additional operator requirements regarding the overall Maximum Link Utilization in the network. Based on data from a Tier-1 ISP and a public available dataset, we show that our approach allows for up to 70 % of the overall linecards to be switched off, corresponding to an around 56% reduction of the overall energy consumption of the network in times of low traffic demands.

==> grafiken/crop.sh <==
#!/bin/bash

find . -name "*.pdf" | xargs -L 1 -I {} pdfcrop {} {}

